Verification Learning Theory: A Process Model of Checking and Retention in AI-Assisted Judgment

Accurate AI assistance can improve immediate judgments while reducing opportunities to practise the operations needed for independent performance. Verification Learning Theory (VLT) formalises this possibility for claim-evaluation practice followed by correct, independent, rule-specific feedback. The model links perceived assistant reliability to evidence checking and links the history of those checks to retained rule use. Its strict form assumes that task demands and perceived reliability influence learning only through checking, with equal learning per genuine check. It therefore predicts that perceived fallibility can improve delayed unaided judgment even without observed assistant errors, and that this advantage disappears when checking is already required and performed. Rule-specific gains and forecasts from checking histories provide further tests. Simulations examine the consequences and parameter dependence of these commitments; they do not constitute empirical validation. Comparisons with depth-of-processing and feedback-encoding accounts identify where predictions diverge and where the accounts remain observationally equivalent. The framework specifies experiments that can test the proposed mechanism and separates retention of practised rules from the broader problem of recognising which rule applies to a new claim.

==> anc/README.md <==
# Verification Learning Theory: simulation of the formal model

This folder holds the simulations reported in Section 5 and Supplementary Material S1 of

> Trattner, C. (2026). *Verification Learning Theory: A process model of checking and retention in AI-assisted judgment* [Preprint]. arXiv.

The scripts simulate the formal model stated in Section 3 of the paper. They show which of its predictions follow by construction, how the others depend on the parameters, and how strict VLT compares with a depth or feedback-encoding account and with an account based on response tendencies. No data were collected; every number is generated by the model.

## Files

| File | What it is |
|---|---|
| `vlt_model_sim.py` | The main simulation: 1,000 parameter sets, 300 simulated people per condition |
| `vlt_sensitivity.py` | The sensitivity analysis: one assumption varied at a time over the same 1,000 parameter sets |
| `vlt_alternatives.py` | The belief-only condition with the check-requiring task, the depth or feedback-encoding account, the gains at five delays, the response-tendency account, the resolution of the test of prediction 3 and failed checks at half weight, on the same parameter sets |
| `vlt_s1_summaries.py` | The summaries in Supplementary Material S1 that the main simulation does not print, computed from `sim_results.json` |
| `sim_results.json` | Every parameter set and result of `vlt_model_sim.py` |
| `sensitivity_results.json` | The summaries written by `vlt_sensitivity.py` |
| `alternatives_results.json` | Every result of `vlt_alternatives.py` |
| `expected_output_*.txt` | What each of the four scripts prints with the default settings |
| `requirements.txt` | The one dependency, NumPy, at the version used |

## Running it

Python 3 with NumPy (`pip install -r requirements.txt`):

    python3 vlt_model_sim.py              # 1,000 parameter sets, 300 simulated people per condition (about 90 seconds)
    python3 vlt_model_sim.py 100 200      # a quicker run: 100 parameter sets, 200 people per condition
    python3 vlt_s1_summaries.py           # the S1 summaries, from sim_results.json (a second; run vlt_model_sim.py first)
    python3 vlt_sensitivity.py            # the sensitivity analysis (about 10 minutes)
    python3 vlt_alternatives.py           # the alternative accounts, the delays and the resolution (about 10 minutes)

The seeds are fixed. With Python 3.13 and NumPy 2.5.3, the default runs reproduce the expected outputs and the JSON files exactly.

## What each script prints

`vlt_model_sim.py`:
- the checks of the predictions;
- the share of claims checked in each session;
- the median gains in points of balanced accuracy, with their 10th and 90th percentiles, and the effect of spacing;
- the correlations, within each condition, of accuracy during practice and of the share of claims checked with accuracy 90 days later.

`vlt_s1_summaries.py`:
- the range of delayed unaided judgment across conditions and parameter sets;
- the share of claims checked with an assistant said to be always right;
- the rank correlation of every parameter with the three gains;
- the task gain per 10 percentage points of claims checked, which shows how far a difference in compliance would move a comparison.

`vlt_sensitivity.py`, the gains when:
- the weight epsilon of an explanation read without a check is fixed at 0, .3, .6, .9 and .99;
- people who have seen the assistant err take in less from every later explanation, including the one read after a check (omega = .1, .25, .5);
- the probability of a check, h, is linear or a threshold instead of logistic;
- a check that fails, one followed by a wrong judgment during practice, has half the weight of one that succeeds.

It also prints how the belief gain depends on kappa, the weight people give the statement, and a search for cases in which an extra early check lowers a rule's strength months later.

`vlt_alternatives.py`, in six numbered sections:
1. the differences that strict VLT makes zero by construction (BX - EX and FX - EX);
2. the gains with the copyable task and the effects that remain with the check-requiring task when doubt raises the learning value of a check and of the explanation that follows (theta = .1, .25, .5, 1 and 2; theta = 0 is strict VLT);
3. the gains when the test comes 7, 30, 90, 180 or 365 days after practice;
4. accuracy by warranted response on practised and unpractised rules, for VLT's gain from an erring assistant and for a shift of response tendency without learning (caution = .25, .5, 1);
5. the resolution of the test of prediction 3: the depth account at theta = 1 and 2, the same with three practice claims per rule instead of eight, the person-level standard deviation of balanced accuracy, and the number of people per condition that an equivalence test needs at margins of 1, 2 and 3 points;
6. what remains of FX - EX and BX - EX under the strict model when failed checks teach half as much.

## Where the paper's numbers come from

| In the paper | Script, and where in its output |
|---|---|
| Section 5: the three gains, their percentiles, the effect of spacing, the correlations with later accuracy | `vlt_model_sim.py`, the last lines ("gains in points", "person level, within each condition") |
| Section 5: the share of claims checked in each condition | `vlt_sensitivity.py`, "baseline … mean share of claims checked" |
| Section 5 and S1: an extra check and the decay rate | `vlt_sensitivity.py`, the last four lines |
| Figure 3A and S1: epsilon | `vlt_sensitivity.py`, the "epsilon=" lines |
| Figure 3B and S1: kappa | `vlt_sensitivity.py`, "belief gain by kappa" |
| Figure 3C (left) and S1: the discount omega | `vlt_sensitivity.py`, the "discount=" lines |
| Figure 3C (right), Section 4 and S1: theta | `vlt_alternatives.py`, section 2 |
| Figure 3D and S1: the delays | `vlt_alternatives.py`, section 3 |
| Figure 2C, Section 4 and S1: learning or caution | `vlt_alternatives.py`, section 4 |
| Sections 4 and 6 and S1: resolution, standard deviation, sample sizes, fewer practice claims | `vlt_alternatives.py`, section 5 |
| Section 3 and S1: failed checks at half weight | `vlt_sensitivity.py`, "failed_checks=0.5", and `vlt_alternatives.py`, section 6 |
| S1: h linear or a threshold | `vlt_sensitivity.py`, "h=linear" and "h=threshold" |
| S1: the range of judgment, the checks with an always-right assistant, the rank correlations, the compliance slope | `vlt_s1_summaries.py`, sections 1 to 4 |

## What is simulated

Six conditions cross the task with the assistant:
- ER / EX: an assistant always right, copyable / check-requiring task;
- FR / FX: an assistant that errs at a stated rate, copyable / check-requiring task;
- BR / BX: an assistant said to err at that rate that never errs, copyable / check-requiring task (BX in `vlt_alternatives.py`).

An effort-matched task that does not require the check has the same probability of a check as ER, so in the model it equals ER and is not simulated.

Practice has 24 claims on three rules, in three weekly sessions, and the test comes 90 days later (or at the delays above). It uses new claims for the three practised rules and one unpractised rule. Supplementary Material S1 of the paper lists every parameter and its range.

The docstring at the top of `vlt_model_sim.py` maps each equation of the model to the code. It also gives the two assumptions the simulation adds to the model:
- the form of h;
- how people respond during practice.

## Authorship of the code

The code was drafted by Claude (Anthropic) under the author's direction and checked by running it; every number the paper reports from it was checked against the outputs in this folder. The paper's declaration on the use of generative AI applies.


==> anc/expected_output_vlt_alternatives.txt <==
1000 parameter sets, 300 simulated people per condition; gains in points of balanced accuracy at 90 days,
median (10th to 90th percentile)
1. Strict VLT: identities
   BX - EX: largest absolute difference 0.0e+00 (zero by construction)
   FX - EX: largest absolute difference 0.0e+00 (zero by construction)
   belief gain with the copyable task BR - ER: 2.4 (0.6 to 7.7); fallibility gain FR - ER: 3.6 (0.9 to 10.4)
2. Depth/feedback-encoding account (theta = 0 is strict VLT)
   theta = 0.1: BR - ER 2.7 (0.7 to 8.3); FR - ER 4.1 (1.0 to 11.0)
      with the check required: BX - EX 0.1 (0.0 to 0.4), positive in 100%, above 1 point in 0%; FX - EX 0.2 (0.0 to 0.6), above 1 point in 1%
      task-by-belief interaction (BR - ER) - (BX - EX) 2.6 (0.6 to 8.0), positive in 100%; BX - EX as a share of BR - ER, median 0.04
   theta = 0.25: BR - ER 3.2 (0.8 to 9.0); FR - ER 4.6 (1.2 to 11.7)
      with the check required: BX - EX 0.3 (0.0 to 0.9), positive in 100%, above 1 point in 6%; FX - EX 0.4 (0.1 to 1.3), above 1 point in 18%
      task-by-belief interaction (BR - ER) - (BX - EX) 2.8 (0.7 to 8.3), positive in 100%; BX - EX as a share of BR - ER, median 0.09
   theta = 0.5: BR - ER 3.7 (1.0 to 9.9); FR - ER 5.3 (1.4 to 12.7)
      with the check required: BX - EX 0.5 (0.1 to 1.6), positive in 100%, above 1 point in 24%; FX - EX 0.7 (0.1 to 2.3), above 1 point in 36%
      task-by-belief interaction (BR - ER) - (BX - EX) 3.0 (0.8 to 8.8), positive in 100%; BX - EX as a share of BR - ER, median 0.14
   theta = 1.0: BR - ER 4.5 (1.3 to 11.3); FR - ER 6.2 (1.6 to 14.3)
      with the check required: BX - EX 0.9 (0.1 to 2.8), positive in 100%, above 1 point in 44%; FX - EX 1.1 (0.2 to 3.7), above 1 point in 54%
      task-by-belief interaction (BR - ER) - (BX - EX) 3.4 (0.9 to 9.5), positive in 100%; BX - EX as a share of BR - ER, median 0.20
   theta = 2.0: BR - ER 5.6 (1.5 to 13.4); FR - ER 7.2 (1.7 to 16.3)
      with the check required: BX - EX 1.4 (0.2 to 4.5), positive in 100%, above 1 point in 60%; FX - EX 1.6 (0.2 to 5.4), above 1 point in 64%
      task-by-belief interaction (BR - ER) - (BX - EX) 3.8 (1.0 to 10.1), positive in 100%; BX - EX as a share of BR - ER, median 0.26
3. Gains by delay (days): task EX - ER | fallibility FR - ER | belief BR - ER
   7: 4.3 (0.7 to 12.8) | 2.8 (0.5 to 9.7) | 1.9 (0.3 to 7.0)
   30: 5.2 (1.0 to 13.7) | 3.3 (0.7 to 10.1) | 2.2 (0.5 to 7.5)
   90: 5.8 (1.3 to 13.9) | 3.6 (0.9 to 10.4) | 2.4 (0.6 to 7.7)
   180: 6.1 (1.5 to 13.7) | 3.8 (1.0 to 10.4) | 2.5 (0.7 to 7.6)
   365: 6.1 (1.8 to 13.4) | 3.9 (1.2 to 10.0) | 2.6 (0.7 to 7.5)
4. Response tendency against learning, change from ER in points of accuracy, by warranted response
   VLT fallibility gain FR - ER, practised rules: accept 3.6 (0.9 to 10.4), reject 3.6 (0.9 to 10.4), withhold 3.6 (0.9 to 10.4)
      unpractised rule: accept 0.0 (0.0 to 0.0), reject 0.0 (0.0 to 0.0), withhold 0.0 (0.0 to 0.0)
   caution 0.25: practised rules: accept -4.9 (-5.4 to -4.0), reject 2.3 (1.8 to 2.6), withhold 2.3 (1.8 to 2.6)
      unpractised rule: accept -4.9 (-5.3 to -4.4), reject 2.4 (2.2 to 2.6), withhold 2.4 (2.2 to 2.6)
      balanced accuracy, practised -0.1 (-0.2 to -0.1), unpractised -0.0 (-0.1 to 0.0); higher on practised rules in 0% of sets
   caution 0.5: practised rules: accept -9.8 (-10.9 to -8.3), reject 4.3 (3.2 to 4.8), withhold 4.3 (3.2 to 4.8)
      unpractised rule: accept -9.4 (-10.3 to -8.6), reject 4.6 (4.2 to 4.9), withhold 4.5 (4.2 to 4.9)
      balanced accuracy, practised -0.5 (-0.7 to -0.2), unpractised -0.1 (-0.2 to -0.0); higher on practised rules in 0% of sets
   caution 1.0: practised rules: accept -19.4 (-21.5 to -17.4), reject 7.5 (5.5 to 8.5), withhold 7.5 (5.5 to 8.5)
      unpractised rule: accept -17.5 (-19.4 to -16.0), reject 8.2 (7.6 to 8.7), withhold 8.2 (7.6 to 8.7)
      balanced accuracy, practised -1.7 (-2.4 to -0.8), unpractised -0.4 (-0.8 to -0.1); higher on practised rules in 0% of sets
5. Resolution of the test of prediction 3
   theta = 1.0: BX - EX 0.9 (0.1 to 2.8), above 2 points in 18%; FX - EX 1.1 (0.2 to 3.7); BR - ER 4.5 (1.3 to 11.3)
   theta = 2.0: BX - EX 1.4 (0.2 to 4.5), above 2 points in 34%; FX - EX 1.6 (0.2 to 5.4); BR - ER 5.6 (1.5 to 13.4)
   3 practice claims per rule (9 in all), strict VLT: EX - ER 10.5 (4.5 to 19.5); BR - ER 4.9 (1.5 to 11.3); FR - ER 5.9 (2.1 to 13.3); BX - EX 0.0 (0.0 to 0.0)
   3 practice claims per rule, theta = 0.5: BX - EX 1.4 (0.3 to 3.6); FX - EX 1.6 (0.3 to 4.3); BR - ER 7.2 (3.0 to 14.7)
   3 practice claims per rule, theta = 1.0: BX - EX 2.2 (0.4 to 5.8); FX - EX 2.4 (0.4 to 6.9); BR - ER 8.7 (3.8 to 16.7)
   person-level SD of observed balanced accuracy on the 18 test claims for practised rules, in points: ER 11.9 (10.3 to 12.7), EX 11.2 (9.3 to 12.0)
   equivalence test (TOST, alpha .05 one-sided each, power .80, true difference 0), margin 1 points: about 2130 people per condition
   equivalence test (TOST, alpha .05 one-sided each, power .80, true difference 0), margin 2 points: about 530 people per condition
   equivalence test (TOST, alpha .05 one-sided each, power .80, true difference 0), margin 3 points: about 240 people per condition
6. Failed checks teach half as much (strict model)
   FX - EX -0.1 (-0.4 to -0.0), below zero in 100%; BX - EX: largest absolute difference 0.0e+00


==> anc/expected_output_vlt_model_sim.txt <==
1000 parameter draws, 300 simulated people per condition; delayed unaided judgment = balanced accuracy at 90 days
  ER: delayed unaided judgment [0.4528, 0.6009, 0.7679]  practice accuracy [0.9583, 0.9835, 0.9939]  share of claims checked [0.074, 0.1512, 0.2622]
  EX: delayed unaided judgment [0.533, 0.6784, 0.8179]  practice accuracy [0.8124, 0.9159, 0.9638]  share of claims checked [1.0, 1.0, 1.0]
  FR: delayed unaided judgment [0.5052, 0.6606, 0.8024]  practice accuracy [0.7272, 0.8006, 0.8642]  share of claims checked [0.2752, 0.5722, 0.8761]
  FX: delayed unaided judgment [0.533, 0.6784, 0.8179]  practice accuracy [0.7196, 0.8045, 0.8742]  share of claims checked [1.0, 1.0, 1.0]
  BR: delayed unaided judgment [0.4882, 0.6438, 0.7918]  practice accuracy [0.9068, 0.9625, 0.984]  share of claims checked [0.1778, 0.382, 0.6303]
  task gain EX > ER (prediction 1): holds in 100.0% (zero in 0.0%), difference [0.0134, 0.0576, 0.1394]
  belief gain BR > ER (prediction 2): holds in 100.0% (zero in 0.0%), difference [0.0059, 0.0242, 0.077]
  fallibility gain FR > ER (prediction 4): holds in 100.0% (zero in 0.0%), difference [0.009, 0.0362, 0.1036]
  fallibility gain exceeds belief gain FR > BR (prediction 4): holds in 100.0% (zero in 0.0%), difference [0.0019, 0.0096, 0.0303]
  errors add nothing once the check is required, FX - EX (prediction 4; zero by construction): holds in 0.0% (zero in 100.0%), difference [0.0, 0.0, 0.0]
  no gain on the unpractised rule, FX - ER on rule 4 (prediction 6; zero by construction): holds in 0.0% (zero in 100.0%), difference [0.0, 0.0, 0.0]
  Task gain exceeds fallibility gain EX > FR: holds in 100.0% (zero in 0.0%), difference [0.0011, 0.011, 0.0505]
  Spacing: three sessions beat one (EX): holds in 100.0% (zero in 0.0%), difference [0.0024, 0.0155, 0.0431]
  Paradox in practice: ER more accurate than FR during practice: holds in 100.0% (zero in 0.0%), difference [0.1219, 0.1786, 0.2479]
  checks by session, BR: [0.489, 0.376, 0.321]  FR: [0.568, 0.569, 0.573]  BR declines in 100.0% of draws
  fallibility gain at 7 days [0.0051, 0.0282, 0.0968]  at 90 days [0.009, 0.0362, 0.1036]
  person level, pooled conditions: r(practice accuracy, delayed judgment) [-0.5219, -0.3096, -0.078]  r(share checked, delayed judgment) [0.1474, 0.5086, 0.7831]
  person level, within each condition (median over parameter sets; share negative):
    ER: r(practice accuracy, later) median -0.308, negative in 96.3%; r(share checked, later) median 0.421, positive in 98.6%
    EX: r(practice accuracy, later) median 0.153, negative in 4.8%; share checked does not vary
    FR: r(practice accuracy, later) median 0.042, negative in 34.5%; r(share checked, later) median 0.216, positive in 91.4%
    FX: r(practice accuracy, later) median 0.092, negative in 11.8%; share checked does not vary
    BR: r(practice accuracy, later) median -0.162, negative in 82.1%; r(share checked, later) median 0.317, positive in 96.6%
  gains in points of balanced accuracy, median (10th-90th percentile):
    task gain EX - ER: 5.8 (1.3 to 13.9)
    fallibility gain FR - ER: 3.6 (0.9 to 10.4)
    belief gain BR - ER: 2.4 (0.6 to 7.7)
    fallibility gain minus belief gain FR - BR: 1.0 (0.2 to 3.0)
    spacing, EX three sessions - one: 1.6 (0.2 to 4.3)
  share of claims checked with an assistant said to be always right (ER): 0.159


==> anc/expected_output_vlt_s1_summaries.txt <==
1000 parameter sets; from sim_results.json
1. Delayed unaided judgment on the practised rules, all five conditions: lowest 0.356, highest 0.882 (chance .333)
2. Share of practice claims checked in ER: lowest 0.053, highest 0.308, mean 0.159
3. Rank correlation of each parameter with the gains (task | fallibility | belief):
   epsilon, weight of an explanation read without a check               -0.44 | -0.49 | -0.48
   alpha, decay intercept                                               +0.43 | +0.37 | +0.31
   delta, decay scale                                                   +0.00 | +0.00 | +0.00
   psi, weight of time between sessions                                 +0.04 | +0.02 | +0.01
   mean of beta, strength of a rule before practice                     +0.39 | +0.30 | +0.24
   offset of tau, recognition threshold above the mean of beta          +0.35 | +0.28 | +0.25
   sigma, noise in strength                                             -0.04 | -0.06 | -0.07
   lambda, pull of a recognised rule                                    +0.21 | +0.21 | +0.20
   eta0, log-odds of a check with an assistant believed always right    -0.30 | -0.16 | -0.08
   eta1, rise in that log-odds per unit of perceived unreliability      +0.01 | +0.26 | +0.33
   stated error rate                                                    -0.01 | +0.19 | +0.25
   kappa, weight of the statement in verdicts                           -0.01 | -0.01 | +0.17
   SD of confidence in one's own judgement                              +0.02 | +0.00 | -0.02
   SD of the pull of each claim                                         -0.08 | -0.09 | -0.08
   g, pull of the verdict on a person who checks                        -0.03 | -0.01 | -0.01
4. Task gain per 10 percentage points of claims checked, in points of balanced accuracy: median 0.70 (10th to 90th percentile 0.16 to 1.57)


==> anc/expected_output_vlt_sensitivity.txt <==
1000 parameter sets, 300 simulated people per condition; gains in points of balanced accuracy at 90 days
  baseline: task_gain 5.8 (1.3 to 13.9), >0 in 100%; belief_gain 2.4 (0.6 to 7.7), >0 in 100%; fallibility_gain 3.6 (0.9 to 10.4), >0 in 100%; errors_check_required 0.0 (0.0 to 0.0), >0 in 0%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'FX': 1.0, 'BR': 0.395}
  epsilon=0.0: task_gain 12.7 (6.5 to 22.4), >0 in 100%; belief_gain 6.8 (2.9 to 13.9), >0 in 100%; fallibility_gain 9.5 (4.7 to 17.6), >0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'BR': 0.395}
  epsilon=0.3: task_gain 2.9 (0.6 to 7.4), >0 in 100%; belief_gain 1.1 (0.2 to 3.5), >0 in 100%; fallibility_gain 1.7 (0.3 to 5.0), >0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'BR': 0.395}
  epsilon=0.6: task_gain 1.0 (0.2 to 2.9), >0 in 100%; belief_gain 0.3 (0.1 to 1.1), >0 in 100%; fallibility_gain 0.5 (0.1 to 1.7), >0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'BR': 0.395}
  epsilon=0.9: task_gain 0.2 (0.0 to 0.6), >0 in 100%; belief_gain 0.1 (0.0 to 0.2), >0 in 100%; fallibility_gain 0.1 (0.0 to 0.3), >0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'BR': 0.395}
  epsilon=0.99: task_gain 0.0 (0.0 to 0.1), >0 in 100%; belief_gain 0.0 (0.0 to 0.0), >0 in 100%; fallibility_gain 0.0 (0.0 to 0.0), >0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'BR': 0.395}
  discount=0.1: task_gain 5.8 (1.3 to 13.9), >0 in 100%; fallibility_gain 3.3 (0.8 to 9.7), >0 in 100%; errors_check_required -0.2 (-0.6 to -0.0), >0 in 0%, <0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'FX': 1.0}
  discount=0.25: task_gain 5.8 (1.3 to 13.9), >0 in 100%; fallibility_gain 2.6 (0.4 to 8.7), >0 in 98%, <0 in 2%; errors_check_required -0.5 (-1.6 to -0.1), >0 in 0%, <0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'FX': 1.0}
  discount=0.5: task_gain 5.8 (1.3 to 13.9), >0 in 100%; fallibility_gain 1.2 (-0.8 to 6.2), >0 in 76%, <0 in 24%; errors_check_required -1.4 (-4.0 to -0.2), >0 in 0%, <0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'FX': 1.0}
  h=linear: task_gain 7.2 (1.7 to 17.1), >0 in 100%; belief_gain 3.3 (0.8 to 10.4), >0 in 100%; fallibility_gain 4.8 (1.2 to 13.4), >0 in 100%
      mean share of claims checked: {'ER': 0.104, 'EX': 1.0, 'FR': 0.579, 'BR': 0.377}
  h=threshold: task_gain 9.6 (2.5 to 21.4), >0 in 100%; belief_gain 3.3 (0.3 to 13.2), >0 in 100%; fallibility_gain 5.8 (0.9 to 17.6), >0 in 100%
      mean share of claims checked: {'ER': 0.025, 'EX': 1.0, 'FR': 0.588, 'BR': 0.324}
  failed_checks=0.5: task_gain 5.8 (1.3 to 14.0), >0 in 100%; belief_gain 2.3 (0.6 to 7.6), >0 in 100%; fallibility_gain 3.5 (0.8 to 10.0), >0 in 100%; errors_check_required -0.1 (-0.4 to -0.0), >0 in 0%, <0 in 100%
      mean share of claims checked: {'ER': 0.159, 'EX': 1.0, 'FR': 0.57, 'FX': 1.0, 'BR': 0.395}
  belief gain by kappa, the weight of the statement in verdicts:
    kappa 2-10 (n=286): belief gain median 1.9, fallibility gain median 4.0, belief gain as a share of the fallibility gain 0.53; checks with BR, session 1 0.44, session 3 0.25
    kappa 10-20 (n=339): belief gain median 2.7, fallibility gain median 3.9, belief gain as a share of the fallibility gain 0.71; checks with BR, session 1 0.50, session 3 0.32
    kappa 20-30 (n=375): belief gain median 2.5, fallibility gain median 3.3, belief gain as a share of the fallibility gain 0.79; checks with BR, session 1 0.52, session 3 0.38
  an extra check on the first practice claim of a rule, later checked: lowers the rule's strength at 90 days in 0.0% of parameter sets; smallest change {'params': {'eps': 0.006, 'cdec': 0.247, 'adec': 0.115, 'psi': 0.064, 'beta0': -2.808}, 'strength_with_check': -0.822, 'strength_without': -0.837}
  an extra check on the first practice claim of a rule, later unchecked: lowers the rule's strength at 90 days in 0.0% of parameter sets; smallest change {'params': {'eps': 0.298, 'cdec': 0.287, 'adec': 0.207, 'psi': 0.088, 'beta0': -2.541}, 'strength_with_check': -1.779, 'strength_without': -1.888}
  grid over the simulated ranges and wider schedules: {'cases': 124416, 'drops': 38, 'largest_drop': -4.582288748444796e-08, 'largest_gap_with_a_drop': 1, 'fewest_later_checks_with_a_drop': 15}
  example outside the ranges: {'delta': 2.0, 'alpha': 0.1, 'beta': -3.0, 'both_checks': -1.48, 'second_check_only': -1.407}


==> anc/requirements.txt <==
# The scripts need only NumPy. The reported results were produced with Python 3.13 and NumPy 2.5.3; with this version
# and the fixed seeds, the three scripts reproduce expected_output_*.txt and the three JSON files exactly. Other NumPy versions
# should give the same conclusions but may differ in the last digits, since NumPy does not guarantee identical random
# streams across versions.
numpy==2.5.3


==> anc/sensitivity_results.json <==
{
 "baseline": {
  "change": {},
  "gains": {
   "task_gain": {
    "median": 5.76,
    "p10": 1.34,
    "p90": 13.94,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.931
   },
   "belief_gain": {
    "median": 2.42,
    "p10": 0.59,
    "p90": 7.7,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.813
   },
   "fallibility_gain": {
    "median": 3.62,
    "p10": 0.9,
    "p90": 10.36,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.888
   },
   "errors_check_required": {
    "median": 0.0,
    "p10": 0.0,
    "p90": 0.0,
    "share_positive": 0.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "FX": 1.0,
   "BR": 0.395
  }
 },
 "epsilon=0.0": {
  "change": {
   "eps": 0.0
  },
  "gains": {
   "task_gain": {
    "median": 12.72,
    "p10": 6.52,
    "p90": 22.44,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 1.0
   },
   "belief_gain": {
    "median": 6.81,
    "p10": 2.91,
    "p90": 13.88,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.995
   },
   "fallibility_gain": {
    "median": 9.54,
    "p10": 4.67,
    "p90": 17.56,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 1.0
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "BR": 0.395
  }
 },
 "epsilon=0.3": {
  "change": {
   "eps": 0.3
  },
  "gains": {
   "task_gain": {
    "median": 2.85,
    "p10": 0.57,
    "p90": 7.4,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.809
   },
   "belief_gain": {
    "median": 1.05,
    "p10": 0.21,
    "p90": 3.51,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.524
   },
   "fallibility_gain": {
    "median": 1.71,
    "p10": 0.33,
    "p90": 5.01,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.681
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "BR": 0.395
  }
 },
 "epsilon=0.6": {
  "change": {
   "eps": 0.6
  },
  "gains": {
   "task_gain": {
    "median": 0.99,
    "p10": 0.17,
    "p90": 2.91,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.496
   },
   "belief_gain": {
    "median": 0.3,
    "p10": 0.05,
    "p90": 1.11,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.126
   },
   "fallibility_gain": {
    "median": 0.51,
    "p10": 0.08,
    "p90": 1.73,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.242
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "BR": 0.395
  }
 },
 "epsilon=0.9": {
  "change": {
   "eps": 0.9
  },
  "gains": {
   "task_gain": {
    "median": 0.19,
    "p10": 0.03,
    "p90": 0.57,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.009
   },
   "belief_gain": {
    "median": 0.05,
    "p10": 0.01,
    "p90": 0.18,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   },
   "fallibility_gain": {
    "median": 0.08,
    "p10": 0.01,
    "p90": 0.3,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "BR": 0.395
  }
 },
 "epsilon=0.99": {
  "change": {
   "eps": 0.99
  },
  "gains": {
   "task_gain": {
    "median": 0.02,
    "p10": 0.0,
    "p90": 0.05,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   },
   "belief_gain": {
    "median": 0.0,
    "p10": 0.0,
    "p90": 0.02,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   },
   "fallibility_gain": {
    "median": 0.01,
    "p10": 0.0,
    "p90": 0.03,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.0
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "BR": 0.395
  }
 },
 "discount=0.1": {
  "change": {
   "discount": 0.1
  },
  "gains": {
   "task_gain": {
    "median": 5.76,
    "p10": 1.34,
    "p90": 13.94,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.931
   },
   "fallibility_gain": {
    "median": 3.28,
    "p10": 0.76,
    "p90": 9.7,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.86
   },
   "errors_check_required": {
    "median": -0.17,
    "p10": -0.56,
    "p90": -0.03,
    "share_positive": 0.0,
    "share_negative": 1.0,
    "share_beyond_1_point": 0.01
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "FX": 1.0
  }
 },
 "discount=0.25": {
  "change": {
   "discount": 0.25
  },
  "gains": {
   "task_gain": {
    "median": 5.76,
    "p10": 1.34,
    "p90": 13.94,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.931
   },
   "fallibility_gain": {
    "median": 2.63,
    "p10": 0.42,
    "p90": 8.66,
    "share_positive": 0.981,
    "share_negative": 0.019,
    "share_beyond_1_point": 0.779
   },
   "errors_check_required": {
    "median": -0.5,
    "p10": -1.58,
    "p90": -0.08,
    "share_positive": 0.0,
    "share_negative": 1.0,
    "share_beyond_1_point": 0.232
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "FX": 1.0
  }
 },
 "discount=0.5": {
  "change": {
   "discount": 0.5
  },
  "gains": {
   "task_gain": {
    "median": 5.76,
    "p10": 1.34,
    "p90": 13.94,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.931
   },
   "fallibility_gain": {
    "median": 1.24,
    "p10": -0.84,
    "p90": 6.16,
    "share_positive": 0.759,
    "share_negative": 0.241,
    "share_beyond_1_point": 0.625
   },
   "errors_check_required": {
    "median": -1.38,
    "p10": -4.01,
    "p90": -0.24,
    "share_positive": 0.0,
    "share_negative": 1.0,
    "share_beyond_1_point": 0.625
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "FX": 1.0
  }
 },
 "h=linear": {
  "change": {
   "h_form": "linear"
  },
  "gains": {
   "task_gain": {
    "median": 7.21,
    "p10": 1.72,
    "p90": 17.1,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.95
   },
   "belief_gain": {
    "median": 3.27,
    "p10": 0.76,
    "p90": 10.38,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.865
   },
   "fallibility_gain": {
    "median": 4.82,
    "p10": 1.23,
    "p90": 13.41,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.923
   }
  },
  "checks": {
   "ER": 0.104,
   "EX": 1.0,
   "FR": 0.579,
   "BR": 0.377
  }
 },
 "h=threshold": {
  "change": {
   "h_form": "threshold"
  },
  "gains": {
   "task_gain": {
    "median": 9.56,
    "p10": 2.51,
    "p90": 21.43,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.97
   },
   "belief_gain": {
    "median": 3.33,
    "p10": 0.32,
    "p90": 13.23,
    "share_positive": 0.999,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.786
   },
   "fallibility_gain": {
    "median": 5.8,
    "p10": 0.91,
    "p90": 17.59,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.886
   }
  },
  "checks": {
   "ER": 0.025,
   "EX": 1.0,
   "FR": 0.588,
   "BR": 0.324
  }
 },
 "failed_checks=0.5": {
  "change": {
   "w_fail": 0.5
  },
  "gains": {
   "task_gain": {
    "median": 5.82,
    "p10": 1.33,
    "p90": 13.99,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.933
   },
   "belief_gain": {
    "median": 2.34,
    "p10": 0.57,
    "p90": 7.63,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.803
   },
   "fallibility_gain": {
    "median": 3.45,
    "p10": 0.83,
    "p90": 10.03,
    "share_positive": 1.0,
    "share_negative": 0.0,
    "share_beyond_1_point": 0.875
   },
   "errors_check_required": {
    "median": -0.1,
    "p10": -0.38,
    "p90": -0.02,
    "share_positive": 0.0,
    "share_negative": 1.0,
    "share_beyond_1_point": 0.002
   }
  },
  "checks": {
   "ER": 0.159,
   "EX": 1.0,
   "FR": 0.57,
   "FX": 1.0,
   "BR": 0.395
  }
 },
 "kappa": [
  {
   "kappa": [
    2,
    10
   ],
   "n": 286,
   "belief_median": 1.86,
   "fallibility_median": 3.96,
   "ratio_belief_fallibility_median": 0.53,
   "checks_BR_session1": 0.437,
   "checks_BR_session3": 0.246
  },
  {
   "kappa": [
    10,
    20
   ],
   "n": 339,
   "belief_median": 2.71,
   "fallibility_median": 3.89,
   "ratio_belief_fallibility_median": 0.71,
   "checks_BR_session1": 0.496,
   "checks_BR_session3": 0.321
  },
  {
   "kappa": [
    20,
    30
   ],
   "n": 375,
   "belief_median": 2.54,
   "fallibility_median": 3.28,
   "ratio_belief_fallibility_median": 0.79,
   "checks_BR_session1": 0.521,
   "checks_BR_session3": 0.378
  }
 ],
 "extra_early_check": {
  "later_checked": {
   "share_lower": 0.0,
   "median_change": 0.0345,
   "smallest_change": {
    "params": {
     "eps": 0.006,
     "cdec": 0.247,
     "adec": 0.115,
     "psi": 0.064,
     "beta0": -2.808
    },
    "strength_with_check": -0.822,
    "strength_without": -0.837
   }
  },
  "later_unchecked": {
   "share_lower": 0.0,
   "median_change": 0.3574,
   "smallest_change": {
    "params": {
     "eps": 0.298,
     "cdec": 0.287,
     "adec": 0.207,
     "psi": 0.088,
     "beta0": -2.541
    },
    "strength_with_check": -1.779,
    "strength_without": -1.888
   }
  }
 },
 "extra_check_grid": {
  "inside_ranges": {
   "cases": 124416,
   "drops": 38,
   "largest_drop": -4.582288748444796e-08,
   "largest_gap_with_a_drop": 1,
   "fewest_later_checks_with_a_drop": 15
  },
  "outside_example": {
   "delta": 2.0,
   "alpha": 0.1,
   "beta": -3.0,
   "both_checks": -1.48,
   "second_check_only": -1.407
  }
 }
}

==> anc/vlt_alternatives.py <==
"""Strict VLT, the depth/feedback-encoding account and a response-tendency account, simulated on the parameter sets of
vlt_model_sim.py. Nothing here is data: every number is generated by the model.

It adds six things to vlt_model_sim.py, each on the same 1,000 parameter sets and the same simulated people:
  1. The belief-only condition with the check-requiring task (BX). Under the strict model, BX - EX and FX - EX are zero by
     construction; the script confirms that the simulation returns exactly zero.
  2. The depth/feedback-encoding account, which nests the strict model: doubt raises the learning value of a check and of
     the explanation that follows (p['depth'] = theta in vlt_model_sim.py; a person whose perceived reliability equals the
     stated rate learns 1 + theta times as much from each trace). theta = 0 is strict VLT. For theta = .1, .25, .5, 1 and 2
     the script reports the gains with the copyable task and the effects that remain when the task requires the check.
  3. The gains at delays of 7, 30, 90, 180 and 365 days, which depend on the retention parameters.
  4. A response-tendency account: a fallible assistant leaves learning unchanged and only lowers people's tendency to
     accept at the test (p['caution'] = x on the log-odds scale; simulated as the always-right condition with that shift).
     The script reports accuracy by warranted response (accept, reject, withhold) on practised and unpractised rules, and
     the same breakdown for VLT's fallibility gain.
  5. The resolution of the test of prediction 3: the depth account with theta up to 2; the same with fewer practice
     claims (3 per rule instead of 8), which keeps the always-right check-requiring condition further from its ceiling;
     the person-level standard deviation of balanced accuracy on the 18 test claims for practised rules, sampling of
     responses included, and the number of people per condition an equivalence test then needs.
  6. Checks that fail teaching less (p['w_fail'] = .5): what remains of FX - EX and BX - EX under the strict model.

Usage: python3 vlt_alternatives.py [n_draws] [n_people]     (defaults 1000 and 300; seeds as in vlt_model_sim.py;
       about 10 minutes)
Writes alternatives_results.json and prints the summary (expected_output_vlt_alternatives.txt)."""
import json, os, sys
import numpy as np
import vlt_model_sim as V

HERE = os.path.dirname(os.path.abspath(__file__))
N_DRAWS = int(sys.argv[1]) if len(sys.argv) > 1 else 1000
N_PEOPLE = int(sys.argv[2]) if len(sys.argv) > 2 else 300
RNG = np.random.default_rng(20261026)          # the same parameter sets as vlt_model_sim.py
THETAS = (0.1, 0.25, 0.5, 1.0, 2.0)
FEW = 3                                        # practice claims per session in the design with fewer claims: 3 per rule
DELAYS = (7.0, 30.0, 90.0, 180.0, 365.0)
CAUTION = (0.25, 0.5, 1.0)
RESP_NAMES = ('accept', 'reject', 'withhold')


def main():
    out = []
    for draw in range(N_DRAWS):
        p = V.draw_params(RNG)
        seed = 1000 + draw
        sim = lambda pp, c, **kw: V.simulate(pp, c, seed, n=N_PEOPLE, **kw)
        base = {c: sim(p, c) for c in ('ER', 'EX', 'BX', 'FR', 'FX', 'BR')}
        ba = {c: float(base[c]['ba']) for c in base}
        rec = dict(ba=ba)
        # 2. the depth/feedback-encoding account (ER and EX are unchanged, since perceived reliability stays 1 there)
        rec['depth'] = {}
        for th in THETAS:
            pt = dict(p, depth=th)
            rec['depth'][str(th)] = {c: float(sim(pt, c)['ba']) for c in ('FR', 'BR', 'FX', 'BX')}
        # 3. the gains at several delays
        rec['delay'] = {}
        for dd in DELAYS:
            rec['delay'][str(dd)] = {c: float(sim(p, c, delay_days=dd)['ba']) for c in ('ER', 'EX', 'FR', 'BR')}
        # 4. the response-tendency account, and VLT's fallibility gain by warranted response
        rec['resp_ER'] = [float(x) for x in base['ER']['acc_resp']] + [float(x) for x in base['ER']['acc_resp_un']]
        rec['resp_FR'] = [float(x) for x in base['FR']['acc_resp']] + [float(x) for x in base['FR']['acc_resp_un']]
        rec['ba_un'] = {c: float(base[c]['ba_un']) for c in ('ER', 'FR')}
        rec['caution'] = {}
        for x in CAUTION:
            r = sim(dict(p, caution=x), 'ER')
            rec['caution'][str(x)] = dict(resp=[float(v) for v in r['acc_resp']] + [float(v) for v in r['acc_resp_un']],
                                          ba=float(r['ba']), ba_un=float(r['ba_un']))
        # 5. resolution: fewer practice claims per rule, and the person-level SD of observed balanced accuracy
        rec['few'] = {'0': {c: float(sim(p, c, per_session=FEW)['ba']) for c in ('ER', 'EX', 'BR', 'BX', 'FR', 'FX')}}
        for th in (0.5, 1.0):
            pt = dict(p, depth=th)
            rec['few'][str(th)] = {c: float(sim(pt, c, per_session=FEW)['ba']) for c in ('BR', 'BX', 'FR', 'FX')}
        sds = {}
        for c in ('ER', 'EX'):
            acc = base[c]['acc_person'][:, :3, :]                 # people x practised rules x warranted responses
            between = float(np.var(acc.mean(axis=(1, 2))))
            within = float(np.mean((2 * acc * (1 - acc)).sum(axis=1) / 36.0) / 3.0)   # 6 claims per response, 3 responses
            sds[c] = float(np.sqrt(between + within))
        rec['sd_obs'] = sds
        # 6. failed checks teach less, strict model
        pw = dict(p, w_fail=0.5)
        rec['w_fail'] = {c: float(sim(pw, c)['ba']) for c in ('EX', 'FX', 'BX')}
        out.append(rec)
    json.dump(out, open(os.path.join(HERE, 'alternatives_results.json'), 'w'))
    summarise(out)


def pts(d):
    """median (10th to 90th percentile) in points of balanced accuracy"""
    d = np.asarray(d) * 100
    return f'{np.median(d):.1f} ({np.quantile(d, .1):.1f} to {np.quantile(d, .9):.1f})'


def summarise(out):
    n = len(out)
    B = lambda c: np.array([o['ba'][c] for o in out])
    print(f'{n} parameter sets, {N_PEOPLE} simulated people per condition; gains in points of balanced accuracy at 90 days,')
    print('median (10th to 90th percentile)')
    print('1. Strict VLT: identities')
    for name, d in (('BX - EX', B('BX') - B('EX')), ('FX - EX', B('FX') - B('EX'))):
        print(f'   {name}: largest absolute difference {np.max(np.abs(d)):.1e} (zero by construction)')
    print(f"   belief gain with the copyable task BR - ER: {pts(B('BR') - B('ER'))}; fallibility gain FR - ER: {pts(B('FR') - B('ER'))}")
    print('2. Depth/feedback-encoding account (theta = 0 is strict VLT)')
    for th in THETAS:
        D = lambda c: np.array([o['depth'][str(th)][c] for o in out])
        br, fr, bx, fx = D('BR') - B('ER'), D('FR') - B('ER'), D('BX') - B('EX'), D('FX') - B('EX')
        inter = br - bx
        share = np.where(br > 1e-9, bx / np.where(br > 1e-9, br, 1.0), np.nan)
        print(f'   theta = {th}: BR - ER {pts(br)}; FR - ER {pts(fr)}')
        print(f'      with the check required: BX - EX {pts(bx)}, positive in {np.mean(bx > 1e-9) * 100:.0f}%, '
              f'above 1 point in {np.mean(bx > .01) * 100:.0f}%; FX - EX {pts(fx)}, above 1 point in {np.mean(fx > .01) * 100:.0f}%')
        print(f'      task-by-belief interaction (BR - ER) - (BX - EX) {pts(inter)}, positive in {np.mean(inter > 0) * 100:.0f}%; '
              f'BX - EX as a share of BR - ER, median {np.nanmedian(share):.2f}')
    print('3. Gains by delay (days): task EX - ER | fallibility FR - ER | belief BR - ER')
    for dd in DELAYS:
        L = lambda c: np.array([o['delay'][str(dd)][c] for o in out])
        print(f'   {dd:.0f}: {pts(L("EX") - L("ER"))} | {pts(L("FR") - L("ER"))} | {pts(L("BR") - L("ER"))}')
    print('4. Response tendency against learning, change from ER in points of accuracy, by warranted response')
    rER = np.array([o['resp_ER'] for o in out])
    rFR = np.array([o['resp_FR'] for o in out])
    d = rFR - rER
    print('   VLT fallibility gain FR - ER, practised rules: ' + ', '.join(f'{RESP_NAMES[j]} {pts(d[:, j])}' for j in range(3)))
    print('      unpractised rule: ' + ', '.join(f'{RESP_NAMES[j]} {pts(d[:, 3 + j])}' for j in range(3)))
    for x in CAUTION:
        rC = np.array([o['caution'][str(x)]['resp'] for o in out])
        d = rC - rER
        dba = np.array([o['caution'][str(x)]['ba'] for o in out]) - B('ER')
        dbu = np.array([o['caution'][str(x)]['ba_un'] for o in out]) - np.array([o['ba_un']['ER'] for o in out])
        print(f'   caution {x}: practised rules: ' + ', '.join(f'{RESP_NAMES[j]} {pts(d[:, j])}' for j in range(3)))
        print('      unpractised rule: ' + ', '.join(f'{RESP_NAMES[j]} {pts(d[:, 3 + j])}' for j in range(3)))
        print(f'      balanced accuracy, practised {pts(dba)}, unpractised {pts(dbu)}; higher on practised rules in '
              f'{np.mean(dba > 1e-9) * 100:.0f}% of sets')


    print('5. Resolution of the test of prediction 3')
    for th in THETAS[3:]:
        D = lambda c: np.array([o['depth'][str(th)][c] for o in out])
        bx = D('BX') - B('EX')
        print(f'   theta = {th}: BX - EX {pts(bx)}, above 2 points in {np.mean(bx > .02) * 100:.0f}%; FX - EX {pts(D("FX") - B("EX"))}; '
              f'BR - ER {pts(D("BR") - B("ER"))}')
    F0 = lambda c: np.array([o['few']['0'][c] for o in out])
    print(f'   3 practice claims per rule (9 in all), strict VLT: EX - ER {pts(F0("EX") - F0("ER"))}; BR - ER {pts(F0("BR") - F0("ER"))}; '
          f'FR - ER {pts(F0("FR") - F0("ER"))}; BX - EX {pts(F0("BX") - F0("EX"))}')
    for th in (0.5, 1.0):
        Ft = lambda c: np.array([o['few'][str(th)][c] for o in out])
        print(f'   3 practice claims per rule, theta = {th}: BX - EX {pts(Ft("BX") - F0("EX"))}; FX - EX {pts(Ft("FX") - F0("EX"))}; '
              f'BR - ER {pts(Ft("BR") - F0("ER"))}')
    sd = {c: np.array([o['sd_obs'][c] for o in out]) * 100 for c in ('ER', 'EX')}
    print(f"   person-level SD of observed balanced accuracy on the 18 test claims for practised rules, in points: "
          f"ER {np.median(sd['ER']):.1f} ({np.quantile(sd['ER'], .1):.1f} to {np.quantile(sd['ER'], .9):.1f}), "
          f"EX {np.median(sd['EX']):.1f} ({np.quantile(sd['EX'], .1):.1f} to {np.quantile(sd['EX'], .9):.1f})")
    s_ = float(np.median(sd['EX']))
    for margin in (1.0, 2.0, 3.0):
        n_ = 2 * (1.6449 + 1.2816) ** 2 * s_ ** 2 / margin ** 2
        print(f'   equivalence test (TOST, alpha .05 one-sided each, power .80, true difference 0), margin {margin:.0f} points: '
              f'about {int(round(n_, -1))} people per condition')
    print('6. Failed checks teach half as much (strict model)')
    W = lambda c: np.array([o['w_fail'][c] for o in out])
    fx, bx = W('FX') - W('EX'), W('BX') - W('EX')
    print(f'   FX - EX {pts(fx)}, below zero in {np.mean(fx < -1e-9) * 100:.0f}%; BX - EX: largest absolute difference {np.max(np.abs(bx)):.1e}')


if __name__ == '__main__':
    main()


==> anc/vlt_model_sim.py <==
"""Simulation of the formal model of Verification Learning Theory (VLT), as stated in Section 3 of the preprint.

It checks that the predictions follow from the model across a wide range of parameter values, and shows how large the
differences between conditions are months after practice. Nothing here is data: every number is generated by the model.

Model (one person i; practice claims k = 1..K, each calling for one rule s(k); time in seconds):
  perceived reliability   rho_n = (kappa * rho0 + m_n) / (kappa + n)       rho0 = 1 - stated error rate;
                          n verdicts seen so far, m_n of them shown right by the explanation that followed
  probability of a check  q = T + (1 - T) * h,  h = logistic(eta0 + eta1 * (1 - rho) + c_i - l_k)
                          (c_i: confidence in one's own judgement; l_k: the effort the check takes, written ell in the paper)
  traces                  each claim adds a trace to its rule: weight 1 if checked, epsilon if not
  strength                A(t) = ln( exp(beta) + sum_j w_j * (t - t_j)^(-d_j) ),  d_j = cdec * exp(A just before t_j) + adec
                          (cdec and adec are the decay parameters delta and alpha of the paper)
                          (Pavlik & Anderson, 2005: a trace laid down while the rule is strong decays faster);
                          time after a session counts psi < 1 times as much as time within it
  recognition             pi = logistic((A - tau) / sigma)
  response                P(r) proportional to exp(b_r + g_kr + lam * pi * [r = r*])
  delayed unaided judgment  balanced accuracy at the test: mean over the three warranted responses of the share judged correctly
During practice, a person who does not check adopts the verdict; a person who checks responds by the same rule as at
test, with an extra pull gv towards the verdict's response. Accuracy during practice is the share of those judgements
that match the warranted response.

Conditions: ER (always right, copyable task), EX (always right, check-requiring task), FR / FX (errs at the stated rate,
copyable / check-requiring task), BR / BX (said to err at that rate, never errs, copyable / check-requiring task). The main
run simulates the first five; BX, which the strict model makes identical to EX, is used by vlt_alternatives.py. An
effort-matched task that does not require the check has T = 0 and the same h as ER, so in the model it equals ER and is
not simulated.
Rules 1-3 are practised; rule 4 is not, and serves for the selectivity check.

Two options serve only the sensitivity analysis (vlt_sensitivity.py) and are off by default: p['h_form'] = 'linear' or
'threshold' replaces the logistic h, and p['discount'] = omega weights every trace by 1 - omega from the first error a person sees.
Three further options serve only the comparison with alternative accounts (vlt_alternatives.py) and the sensitivity
analysis, and are off by default: p['w_fail'] = w gives a check that fails (judged wrongly during practice) the weight w
instead of 1, in expectation; and
p['depth'] = theta lets doubt raise the learning value of every trace, which is multiplied by 1 + theta * (1 - rho) / err,
so that a person whose perceived reliability equals the stated rate learns 1 + theta times as much from a check or an
explanation (the depth/feedback-encoding account; theta = 0 is the strict model); and p['caution'] = x lowers every
person's tendency to accept at the test by x on the log-odds scale, a change in response tendency without any learning.

Usage: python3 vlt_model_sim.py [n_draws] [n_people]     (defaults 1000 and 300, as reported in the preprint; seeds fixed;
       about 90 seconds)
Writes sim_results.json and prints the checks."""
import json, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
N_DRAWS = int(sys.argv[1]) if len(sys.argv) > 1 else 1000
N_PEOPLE = int(sys.argv[2]) if len(sys.argv) > 2 else 300
RNG = np.random.default_rng(20261026)

S_PRACTISED, S_ALL = 3, 4
SESSIONS, PER_SESSION = 3, 8            # 24 practice claims, 8 per practised rule, rules interleaved
GAP_S = 120.0                            # seconds between claims within a session
DAY = 86400.0
CONDS = ['ER', 'EX', 'FR', 'FX', 'BR']
RESP = 3                                 # accept, reject, withhold


def logistic(x):
    return 1.0 / (1.0 + np.exp(-x))


def draw_params(rng):
    return dict(
        err=rng.uniform(0.1, 0.3),        # stated error rate (and actual rate in F)
        kappa=rng.uniform(2, 30),         # weight of the statement, in verdicts
        eta0=rng.uniform(-3.0, -1.0),     # log-odds of a check with an assistant believed always right
        eta1=rng.uniform(5.0, 20.0),      # rise in that log-odds per unit of perceived unreliability
        sd_conf=rng.uniform(0.3, 1.0),    # spread of confidence in one's own judgement (c_i)
        sd_effort=0.5,                    # spread of the effort a check takes (l_k)
        eps=rng.uniform(0.0, 0.3),        # weight of an explanation read without a check
        cdec=rng.uniform(0.15, 0.30),     # decay: d = cdec * exp(A) + adec
        adec=rng.uniform(0.10, 0.25),
        psi=rng.uniform(0.01, 0.10),      # time between sessions counts psi times as much
        beta0=rng.uniform(-4.0, -2.5),    # mean prior strength of a rule
        sd_beta=0.5,
        tau_off=rng.uniform(0.5, 1.5),    # recognition threshold above the mean prior strength
        sigma=rng.uniform(0.3, 0.7),
        lam=rng.uniform(1.0, 3.0),        # pull of a recognised rule towards the warranted response
        sd_bias=0.4,                      # person's tendencies towards each response
        sd_surface=rng.uniform(0.3, 1.0), # pull of each claim towards each response
        gv=rng.uniform(1.0, 3.0),         # pull of the verdict on a person who checks, during practice
        delay_days=90.0,
    )


def schedule(sessions=SESSIONS, per_session=PER_SESSION, gap_days=7.0, psi=0.05):
    """Practice claims: rule, psychological time (s), session. Rules interleaved 1,2,3,1,2,3,..."""
    rules, times = [], []
    t = 0.0
    k = 0
    for s in range(sessions):
        for j in range(per_session):
            rules.append(k % S_PRACTISED)
            times.append(t)
            t += GAP_S
            k += 1
        if s < sessions - 1:
            t += psi * gap_days * DAY
    return np.array(rules), np.array(times), t


def simulate(p, cond, rng_seed, n=N_PEOPLE, sessions=SESSIONS, per_session=PER_SESSION, delay_days=None):
    rng = np.random.default_rng(rng_seed)       # common random numbers across conditions
    rules, times, t_end = schedule(sessions, per_session, psi=p['psi'])
    K = len(rules)
    delay = p['delay_days'] if delay_days is None else delay_days
    t_test = t_end + p['psi'] * delay * DAY
    task = 1 if cond in ('EX', 'FX', 'BX') else 0
    stated = 0.0 if cond.startswith('E') else p['err']
    errs = cond.startswith('F')
    # person and claim draws (identical across conditions for a given seed)
    conf = rng.normal(0, p['sd_conf'], n)
    effort = rng.normal(0, p['sd_effort'], (n, K))
    u_check = rng.random((n, K))
    n_wrong = int(round(p['err'] * K))
    wrong = np.zeros((n, K), bool)
    for i in range(n):
        wrong[i, rng.choice(K, n_wrong, replace=False)] = True
    if not errs:
        wrong[:] = False
    beta = rng.normal(p['beta0'], p['sd_beta'], (n, S_ALL))
    tau = p['beta0'] + p['tau_off']
    bias = rng.normal(0, p['sd_bias'], (n, RESP))
    warr_prac = rng.integers(0, RESP, (n, K))
    surf_prac = rng.normal(0, p['sd_surface'], (n, K, RESP))
    verdict_wrong_resp = (warr_prac + rng.integers(1, RESP, (n, K))) % RESP
    # practice
    rho0 = 1.0 - stated
    seen = np.zeros(n)
    right = np.zeros(n)
    trace_t = [[[] for _ in range(S_ALL)] for _ in range(n)]
    A_prac = np.zeros((n, K))
    checks = np.zeros((n, K), bool)
    # traces stored per rule as arrays (n, max) for vectorised activation
    max_tr = K
    tr_time = np.full((n, S_ALL, max_tr), np.nan)
    tr_w = np.zeros((n, S_ALL, max_tr))
    tr_d = np.zeros((n, S_ALL, max_tr))
    n_tr = np.zeros((n, S_ALL), int)
    prac_correct = np.zeros((n, K))
    for k in range(K):
        s = rules[k]
        t = times[k]
        # strength of rule s just before this claim
        dt = t - tr_time[:, s, :]
        valid = ~np.isnan(tr_time[:, s, :]) & (dt > 0)
        contrib = np.where(valid, tr_w[:, s, :] * np.power(np.where(valid, dt, 1.0), -tr_d[:, s, :]), 0.0)
        A_now = np.log(np.exp(beta[:, s]) + contrib.sum(1))
        A_prac[:, k] = A_now
        rho = (p['kappa'] * rho0 + right) / (p['kappa'] + seen)
        x = p['eta0'] + p['eta1'] * (1.0 - rho) + conf - effort[:, k]
        h_form = p.get('h_form', 'logistic')            # the sensitivity analysis also uses 'linear' and 'threshold'
        if h_form == 'logistic':
            h = logistic(x)
        elif h_form == 'linear':                        # the tangent of the logistic at 0, cut off at 0 and 1
            h = np.clip(0.5 + x / 4.0, 0.0, 1.0)
        elif h_form == 'threshold':                     # check whenever doubt outweighs confidence and effort
            h = (x > 0).astype(float)
        else:
            raise ValueError(h_form)
        q = task + (1 - task) * h
        chk = u_check[:, k] < q
        checks[:, k] = chk
        # judgement during practice: copy the verdict, or respond by the rule with a pull towards the verdict
        vresp = np.where(wrong[:, k], verdict_wrong_resp[:, k], warr_prac[:, k])
        pi = logistic((A_now - tau) / p['sigma'])
        U = bias + surf_prac[:, k, :]
        U = U + p['lam'] * pi[:, None] * (np.arange(RESP)[None, :] == warr_prac[:, k][:, None])
        U = U + p['gv'] * (np.arange(RESP)[None, :] == vresp[:, None])
        P = np.exp(U - U.max(1, keepdims=True))
        P /= P.sum(1, keepdims=True)
        p_own = P[np.arange(n), warr_prac[:, k]]
        p_copy = (vresp == warr_prac[:, k]).astype(float)
        prac_correct[:, k] = np.where(chk, p_own, p_copy)
        # the trace and its decay rate (Pavlik & Anderson, 2005)
        w = np.where(chk, 1.0, p['eps'])
        # sensitivity analysis only: a check that fails teaches less (weight w_fail); the person judges wrongly during
        # practice with probability 1 - p_own, so the expected weight of a check is 1 - (1 - w_fail) * (1 - p_own)
        if p.get('w_fail', 1.0) < 1.0:
            w = np.where(chk, 1.0 - (1.0 - p['w_fail']) * (1.0 - p_own), p['eps'])
        # comparison with alternative accounts only: doubt raises the learning value of the check and of the explanation
        if p.get('depth', 0.0) > 0:
            w = w * (1.0 + p['depth'] * (1.0 - rho) / p['err'])
        # sensitivity analysis only: from the first error a person sees, every trace is discounted by the share
        # 'discount', as if people who have seen the assistant err took in less from every explanation
        if p.get('discount', 0.0) > 0:
            errors_seen = (seen - right) + wrong[:, k]
            w = w * np.where(errors_seen > 0, 1.0 - p['discount'], 1.0)
        d = p['cdec'] * np.exp(A_now) + p['adec']
        idx = n_tr[:, s]
        tr_time[np.arange(n), s, idx] = t
        tr_w[np.arange(n), s, idx] = w
        tr_d[np.arange(n), s, idx] = d
        n_tr[:, s] += 1
        # the explanation shows whether the verdict was right
        seen += 1
        right += (~wrong[:, k]).astype(float)
    # test: new claims, 6 per rule (2 of each warranted response), no assistant
    A_test = np.zeros((n, S_ALL))
    for s in range(S_ALL):
        dt = t_test - tr_time[:, s, :]
        valid = ~np.isnan(tr_time[:, s, :])
        contrib = np.where(valid, tr_w[:, s, :] * np.power(np.where(valid, dt, 1.0), -tr_d[:, s, :]), 0.0)
        A_test[:, s] = np.log(np.exp(beta[:, s]) + contrib.sum(1))
    pi_test = logistic((A_test - tau) / p['sigma'])
    rng_t = np.random.default_rng(rng_seed + 7)
    n_items = 2
    acc = np.zeros((n, S_ALL, RESP))      # P(correct) averaged over items, per rule and warranted response
    for s in range(S_ALL):
        for r in range(RESP):
            for _ in range(n_items):
                U = bias + rng_t.normal(0, p['sd_surface'], (n, RESP))
                U[:, r] += p['lam'] * pi_test[:, s]
                if p.get('caution', 0.0) > 0:            # comparison with alternative accounts only: response 0 is 'accept'
                    U[:, 0] -= p['caution']
                P = np.exp(U - U.max(1, keepdims=True))
                P /= P.sum(1, keepdims=True)
                acc[:, s, r] += P[:, r] / n_items
    ba_practised = acc[:, :S_PRACTISED, :].mean(axis=(1, 2))     # balanced accuracy on claims calling for practised rules
    ba_unpractised = acc[:, S_PRACTISED:, :].mean(axis=(1, 2))
    return dict(ba=ba_practised.mean(), ba_un=ba_unpractised.mean(), prac=prac_correct.mean(),
                acc_resp=acc[:, :S_PRACTISED, :].mean(axis=(0, 1)), acc_resp_un=acc[:, S_PRACTISED:, :].mean(axis=(0, 1)), acc_person=acc,
                checks=checks.mean(), checks_by_session=[checks[:, s * PER_SESSION:(s + 1) * PER_SESSION].mean() for s in range(sessions)] if (sessions == SESSIONS and per_session == PER_SESSION) else None,
                ba_person=ba_practised, prac_person=prac_correct.mean(1), checks_person=checks.mean(1))


def main():
    out = []
    for draw in range(N_DRAWS):
        p = draw_params(RNG)
        seed = 1000 + draw
        res = {c: simulate(p, c, seed) for c in CONDS}
        massed = simulate(p, 'EX', seed, sessions=1, per_session=SESSIONS * PER_SESSION)
        short = {c: simulate(p, c, seed, delay_days=7.0)['ba'] for c in ('ER', 'FR')}
        # person level, pooled over the five conditions: practice accuracy and checks against later delayed unaided judgment
        ba_all = np.concatenate([res[c]['ba_person'] for c in CONDS])
        prac_all = np.concatenate([res[c]['prac_person'] for c in CONDS])
        chk_all = np.concatenate([res[c]['checks_person'] for c in CONDS])
        r_prac = float(np.corrcoef(prac_all, ba_all)[0, 1])
        r_chk = float(np.corrcoef(chk_all, ba_all)[0, 1])
        # within each condition (the pooled figures mix differences between conditions with differences between people)
        def r(x, y):
            return float(np.corrcoef(x, y)[0, 1]) if np.std(x) > 1e-12 and np.std(y) > 1e-12 else None
        r_prac_c = {c: r(res[c]['prac_person'], res[c]['ba_person']) for c in CONDS}
        r_chk_c = {c: r(res[c]['checks_person'], res[c]['ba_person']) for c in CONDS}
        out.append(dict(params=p, r_prac_c=r_prac_c, r_chk_c=r_chk_c,
                        ba={c: float(res[c]['ba']) for c in CONDS},
                        ba_un={c: float(res[c]['ba_un']) for c in CONDS},
                        prac={c: float(res[c]['prac']) for c in CONDS},
                        checks={c: float(res[c]['checks']) for c in CONDS},
                        checks_by_session={c: [float(x) for x in res[c]['checks_by_session']] for c in ('BR', 'FR', 'ER')},
                        massed_EX=float(massed['ba']), short=short, r_prac=r_prac, r_chk=r_chk))
    json.dump(out, open(os.path.join(HERE, 'sim_results.json'), 'w'))
    summarise(out)


def q(x, qs=(0.1, 0.5, 0.9)):
    return [round(float(np.quantile(x, a)), 4) for a in qs]


def summarise(out):
    B = lambda c: np.array([o['ba'][c] for o in out])
    U = lambda c: np.array([o['ba_un'][c] for o in out])
    Pr = lambda c: np.array([o['prac'][c] for o in out])
    Ch = lambda c: np.array([o['checks'][c] for o in out])
    n = len(out)
    print(f'{n} parameter draws, {N_PEOPLE} simulated people per condition; delayed unaided judgment = balanced accuracy at 90 days')
    for c in CONDS:
        print(f'  {c}: delayed unaided judgment {q(B(c))}  practice accuracy {q(Pr(c))}  share of claims checked {q(Ch(c))}')
    tests = {
        'task gain EX > ER (prediction 1)': B('EX') - B('ER'),
        'belief gain BR > ER (prediction 2)': B('BR') - B('ER'),
        'fallibility gain FR > ER (prediction 4)': B('FR') - B('ER'),
        'fallibility gain exceeds belief gain FR > BR (prediction 4)': B('FR') - B('BR'),
        'errors add nothing once the check is required, FX - EX (prediction 4; zero by construction)': B('FX') - B('EX'),
        'no gain on the unpractised rule, FX - ER on rule 4 (prediction 6; zero by construction)': U('FX') - U('ER'),
        'Task gain exceeds fallibility gain EX > FR': B('EX') - B('FR'),
        'Spacing: three sessions beat one (EX)': B('EX') - np.array([o['massed_EX'] for o in out]),
        'Paradox in practice: ER more accurate than FR during practice': Pr('ER') - Pr('FR'),
    }
    for name, d in tests.items():
        print(f'  {name}: holds in {np.mean(d > 1e-9) * 100:.1f}% (zero in {np.mean(np.abs(d) <= 1e-9) * 100:.1f}%), difference {q(d)}')
    br = np.array([o['checks_by_session']['BR'] for o in out])
    fr = np.array([o['checks_by_session']['FR'] for o in out])
    print('  checks by session, BR:', [round(float(x), 3) for x in br.mean(0)], ' FR:', [round(float(x), 3) for x in fr.mean(0)],
          ' BR declines in', f"{np.mean(br[:, 2] < br[:, 0]) * 100:.1f}% of draws")
    s7 = np.array([o['short']['FR'] - o['short']['ER'] for o in out])
    print('  fallibility gain at 7 days', q(s7), ' at 90 days', q(B('FR') - B('ER')))
    print('  person level, pooled conditions: r(practice accuracy, delayed judgment)', q([o['r_prac'] for o in out]),
          ' r(share checked, delayed judgment)', q([o['r_chk'] for o in out]))
    print('  person level, within each condition (median over parameter sets; share negative):')
    for c in CONDS:
        rp = np.array([o['r_prac_c'][c] for o in out if o['r_prac_c'][c] is not None])
        rc = np.array([o['r_chk_c'][c] for o in out if o['r_chk_c'][c] is not None])
        print(f'    {c}: r(practice accuracy, later) median {np.median(rp):.3f}, negative in {np.mean(rp < 0) * 100:.1f}%'
              + (f'; r(share checked, later) median {np.median(rc):.3f}, positive in {np.mean(rc > 0) * 100:.1f}%' if len(rc) else '; share checked does not vary'))
    print('  gains in points of balanced accuracy, median (10th-90th percentile):')
    for name, d in (('task gain EX - ER', B('EX') - B('ER')), ('fallibility gain FR - ER', B('FR') - B('ER')),
                    ('belief gain BR - ER', B('BR') - B('ER')), ('fallibility gain minus belief gain FR - BR', B('FR') - B('BR')),
                    ('spacing, EX three sessions - one', B('EX') - np.array([o['massed_EX'] for o in out]))):
        print(f'    {name}: {np.median(d) * 100:.1f} ({np.quantile(d, .1) * 100:.1f} to {np.quantile(d, .9) * 100:.1f})')
    print('  share of claims checked with an assistant said to be always right (ER):', round(float(Ch('ER').mean()), 3))


if __name__ == '__main__':
    main()


==> anc/vlt_s1_summaries.py <==
"""The summaries in Supplementary Material S1 that vlt_model_sim.py does not print, computed from its output
(sim_results.json). Nothing here is data: every number is generated by the model.

It prints:
  1. the range of delayed unaided judgment (balanced accuracy at 90 days on the practised rules) across the five simulated
     conditions and the 1,000 parameter sets; chance is 1/3;
  2. the share of practice claims checked with an assistant said to be always right (ER): lowest, highest and mean across
     parameter sets;
  3. the rank (Spearman) correlation, across parameter sets, of each parameter with the task gain (EX - ER), the
     fallibility gain (FR - ER) and the belief gain (BR - ER);
  4. the task gain per 10 percentage points of claims checked, (EX - ER) / (share checked in EX - share checked in ER),
     which shows how far a difference in compliance between conditions would move a comparison.

Usage: python3 vlt_s1_summaries.py      (run vlt_model_sim.py first; takes a second)
Prints the summary (expected_output_vlt_s1_summaries.txt); writes nothing."""
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
CONDITIONS = ('ER', 'EX', 'FR', 'FX', 'BR')
PARAMS = (('eps', 'epsilon, weight of an explanation read without a check'),
          ('adec', 'alpha, decay intercept'),
          ('cdec', 'delta, decay scale'),
          ('psi', 'psi, weight of time between sessions'),
          ('beta0', 'mean of beta, strength of a rule before practice'),
          ('tau_off', 'offset of tau, recognition threshold above the mean of beta'),
          ('sigma', 'sigma, noise in strength'),
          ('lam', 'lambda, pull of a recognised rule'),
          ('eta0', 'eta0, log-odds of a check with an assistant believed always right'),
          ('eta1', 'eta1, rise in that log-odds per unit of perceived unreliability'),
          ('err', 'stated error rate'),
          ('kappa', 'kappa, weight of the statement in verdicts'),
          ('sd_conf', 'SD of confidence in one\'s own judgement'),
          ('sd_surface', 'SD of the pull of each claim'),
          ('gv', 'g, pull of the verdict on a person who checks'))


def ranks(x):
    """Ranks from 1, with tied values given their average rank."""
    x = np.asarray(x, dtype=float)
    order = np.argsort(x, kind='mergesort')
    r = np.empty(len(x))
    r[order] = np.arange(1, len(x) + 1)
    _, inverse, counts = np.unique(x, return_inverse=True, return_counts=True)
    sums = np.zeros(len(counts))
    np.add.at(sums, inverse, r)
    return (sums / counts)[inverse]


def spearman(a, b):
    return float(np.corrcoef(ranks(a), ranks(b))[0, 1])


def main():
    res = json.load(open(os.path.join(HERE, 'sim_results.json'), encoding='utf-8'))
    ba = np.array([[r['ba'][c] for c in CONDITIONS] for r in res])
    checks = np.array([[r['checks'][c] for c in CONDITIONS] for r in res])
    er, ex, fr, br = (CONDITIONS.index(c) for c in ('ER', 'EX', 'FR', 'BR'))
    gains = {'task gain EX - ER': ba[:, ex] - ba[:, er], 'fallibility gain FR - ER': ba[:, fr] - ba[:, er],
             'belief gain BR - ER': ba[:, br] - ba[:, er]}
    print('%d parameter sets; from sim_results.json' % len(res))
    print('1. Delayed unaided judgment on the practised rules, all five conditions: lowest %.3f, highest %.3f (chance .333)'
          % (ba.min(), ba.max()))
    print('2. Share of practice claims checked in ER: lowest %.3f, highest %.3f, mean %.3f'
          % (checks[:, er].min(), checks[:, er].max(), checks[:, er].mean()))
    print('3. Rank correlation of each parameter with the gains (task | fallibility | belief):')
    for key, label in PARAMS:
        x = [r['params'][key] for r in res]
        print('   %-68s %+.2f | %+.2f | %+.2f' % (label, *(round(spearman(x, g), 2) + 0.0 for g in gains.values())))
    slope = (ba[:, ex] - ba[:, er]) * 100 / ((checks[:, ex] - checks[:, er]) * 10)
    print('4. Task gain per 10 percentage points of claims checked, in points of balanced accuracy: median %.2f '
          '(10th to 90th percentile %.2f to %.2f)' % (np.median(slope), np.percentile(slope, 10), np.percentile(slope, 90)))


if __name__ == '__main__':
    main()


==> anc/vlt_sensitivity.py <==
"""Sensitivity analysis for the simulation of the VLT model (Section 5 and Supplementary Material S1 of the paper).

It asks how far the task gain, the belief gain, the fallibility gain and the effect of errors once the check is required
(predictions 1, 2 and 4 of the paper) depend on assumptions that the model or the simulation makes:
  1. the weight epsilon of an explanation read without a check, fixed at 0, .3, .6, .9 and .99 in turn;
  2. discounting after errors (algorithm aversion): from the first error a person sees, every trace is weighted
     1 - omega, with omega = .1, .25 or .5 (the paper's ω), as if people who have seen the assistant err took in less from every explanation;
  3. the form of h: linear (the tangent of the logistic at 0, cut off at 0 and 1) or a threshold (a check whenever
     doubt outweighs confidence and effort), in place of the logistic;
  4. the weight kappa of the statement about the error rate, which sets how long a stated rate keeps its force;
  5. checks that fail teaching less: a check judged wrongly during practice has the weight .5 instead of 1.
It also checks whether an extra early check can lower a rule's strength months later. It can, because the decay rate
of every later trace rises with the strength the rule has when that trace is laid down (Pavlik & Anderson, 2005).

Each setting reuses the 1,000 parameter sets of vlt_model_sim.py and changes one parameter or assumption.
Gains are differences in delayed unaided judgment (balanced accuracy at 90 days) between conditions, in points (x 100):
  task_gain EX - ER, belief_gain BR - ER, fallibility_gain FR - ER, errors_check_required FX - EX.

Usage: python3 vlt_sensitivity.py [n_draws] [n_people]    (defaults 1000 and 300; seeds fixed; about 10 minutes)
Writes sensitivity_results.json and prints a summary."""
import json, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ARGS = sys.argv[1:]
sys.argv = sys.argv[:1]                       # so that importing the model does not read these arguments
sys.path.insert(0, HERE)
import vlt_model_sim as M                     # noqa: E402

N_DRAWS = int(ARGS[0]) if ARGS else 1000
N_PEOPLE = int(ARGS[1]) if len(ARGS) > 1 else 300
DAY = M.DAY


def parameter_sets(n):
    rng = np.random.default_rng(20261026)     # the same seed and order as vlt_model_sim.py
    return [M.draw_params(rng) for _ in range(n)]


def run(P, conds, change):
    out = []
    for d, p in enumerate(P):
        p2 = dict(p)
        p2.update(change)
        res = {c: M.simulate(p2, c, 1000 + d, n=N_PEOPLE) for c in conds}
        row = {c: float(res[c]['ba']) for c in conds}
        row['checks'] = {c: float(res[c]['checks']) for c in conds}
        if 'BR' in conds:
            row['checks_by_session_BR'] = [float(x) for x in res['BR']['checks_by_session']]
        out.append(row)
    return out


def gains(rows):
    g = {}
    for name, a, b in (('task_gain', 'EX', 'ER'), ('belief_gain', 'BR', 'ER'), ('fallibility_gain', 'FR', 'ER'), ('errors_check_required', 'FX', 'EX')):
        if a in rows[0] and b in rows[0]:
            g[name] = np.array([r[a] - r[b] for r in rows]) * 100
    return g


def describe(x):
    return dict(median=round(float(np.median(x)), 2), p10=round(float(np.quantile(x, .1)), 2),
                p90=round(float(np.quantile(x, .9)), 2), share_positive=round(float(np.mean(x > 1e-9)), 4),
                share_negative=round(float(np.mean(x < -1e-9)), 4),
                share_beyond_1_point=round(float(np.mean(np.abs(x) > 1.0)), 4))


def strength_at(p, times, weights, beta, t):
    """Strength of one rule at time t, from traces laid down at the given times with the given weights."""
    tr_t, tr_w, tr_d = [], [], []
    for tj, wj in zip(times, weights):
        s = np.exp(beta) + sum(w * (tj - u) ** (-d) for u, w, d in zip(tr_t, tr_w, tr_d))
        tr_d.append(p['cdec'] * s + p['adec'])          # d = delta * exp(A just before) + alpha
        tr_t.append(tj)
        tr_w.append(wj)
    return float(np.log(np.exp(beta) + sum(w * (t - u) ** (-d) for u, w, d in zip(tr_t, tr_w, tr_d))))


def extra_early_check(P):
    """For a person of average prior strength, compare the strength of a rule 90 days after practice when the first
    of its eight practice claims is checked and when it is not. Two backgrounds: every later claim checked, or none."""
    out = []
    for p in P:
        rules, times, t_end = M.schedule(psi=p['psi'])
        tt = times[rules == 0]
        t_test = t_end + p['psi'] * 90 * DAY
        e = p['eps']
        later_checked = ([1.0] * len(tt), [e] + [1.0] * (len(tt) - 1))
        later_unchecked = ([1.0] + [e] * (len(tt) - 1), [e] * len(tt))
        row = {}
        for name, (with_check, without) in (('later_checked', later_checked), ('later_unchecked', later_unchecked)):
            a1 = strength_at(p, tt, with_check, p['beta0'], t_test)
            a0 = strength_at(p, tt, without, p['beta0'], t_test)
            row[name] = (a1, a0)
        out.append(row)
    return out


def grid_extra_check():
    """Search the simulated ranges of delta, alpha and beta, over schedules far wider than the one simulated, for cases in
    which checking the first claim lowers the rule's strength at the test; then give one example outside those ranges."""
    import itertools
    cases, drops, worst, where = 0, 0, 0.0, []
    for cdec, adec, beta in itertools.product([0.15, 0.2, 0.25, 0.3], [0.1, 0.15, 0.2, 0.25], [-4, -3.25, -2.5]):
        p = dict(cdec=cdec, adec=adec)
        for gap, n_later, delay_days, psi in itertools.product([1, 2, 5, 10, 60, 120, 600, 3600, 86400], [1, 3, 7, 15, 30, 50],
                                                              [1, 7, 90, 365], [0.01, 0.05, 0.1]):
            tt = np.array([0.0] + [gap * (j + 1) for j in range(n_later)])
            t = tt[-1] + psi * delay_days * DAY
            for eps in (0.0, 0.3):
                for later in (1.0, eps):
                    cases += 1
                    diff = (strength_at(p, tt, [1.0] + [later] * n_later, beta, t)
                            - strength_at(p, tt, [eps] + [later] * n_later, beta, t))
                    if diff < 0:
                        drops += 1
                        worst = min(worst, diff)
                        where.append((gap, n_later))
    inside = dict(cases=cases, drops=drops, largest_drop=worst,
                  largest_gap_with_a_drop=max([g for g, _ in where], default=None),
                  fewest_later_checks_with_a_drop=min([n for _, n in where], default=None))
    # outside the ranges: delta = 2, alpha = .1, beta = -3; two checks an hour apart, test an hour after the second
    p = dict(cdec=2.0, adec=0.1)
    tt = np.array([0.0, 3600.0])
    both = strength_at(p, tt, [1.0, 1.0], -3.0, 7200.0)
    second = strength_at(p, tt, [0.0, 1.0], -3.0, 7200.0)
    outside = dict(delta=2.0, alpha=0.1, beta=-3.0, both_checks=round(both, 3), second_check_only=round(second, 3))
    return inside, outside


def main():
    P = parameter_sets(N_DRAWS)
    results = {}
    print(f'{N_DRAWS} parameter sets, {N_PEOPLE} simulated people per condition; gains in points of balanced accuracy at 90 days')
    settings = [('baseline', ['ER', 'EX', 'FR', 'FX', 'BR'], {})]
    settings += [(f'epsilon={e}', ['ER', 'EX', 'FR', 'BR'], {'eps': e}) for e in (0.0, 0.3, 0.6, 0.9, 0.99)]
    settings += [(f'discount={a}', ['ER', 'EX', 'FR', 'FX'], {'discount': a}) for a in (0.1, 0.25, 0.5)]
    settings += [(f'h={f}', ['ER', 'EX', 'FR', 'BR'], {'h_form': f}) for f in ('linear', 'threshold')]
    settings += [('failed_checks=0.5', ['ER', 'EX', 'FR', 'FX', 'BR'], {'w_fail': 0.5})]
    for name, conds, change in settings:
        rows = run(P, conds, change)
        g = gains(rows)
        results[name] = dict(change=change, gains={k: describe(v) for k, v in g.items()},
                             checks={c: round(float(np.mean([r['checks'][c] for r in rows])), 3) for c in conds})
        if name == 'baseline':
            base_rows = rows
        line = '; '.join(f"{k} {v['median']:.1f} ({v['p10']:.1f} to {v['p90']:.1f}), >0 in {v['share_positive'] * 100:.0f}%"
                         + (f", <0 in {v['share_negative'] * 100:.0f}%" if v['share_negative'] > 0 else '')
                         for k, v in results[name]['gains'].items())
        print(f'  {name}: {line}')
        print(f"      mean share of claims checked: {results[name]['checks']}")
    # how the gain from a stated error rate alone depends on kappa
    kappa = np.array([p['kappa'] for p in P])
    g4 = np.array([r['BR'] - r['ER'] for r in base_rows]) * 100
    g3 = np.array([r['FR'] - r['ER'] for r in base_rows]) * 100
    br = np.array([r['checks_by_session_BR'] for r in base_rows])
    bins = [(2, 10), (10, 20), (20, 30.0001)]
    results['kappa'] = []
    print('  belief gain by kappa, the weight of the statement in verdicts:')
    for lo, hi in bins:
        m = (kappa >= lo) & (kappa < hi)
        row = dict(kappa=[lo, round(hi)], n=int(m.sum()), belief_median=round(float(np.median(g4[m])), 2),
                   fallibility_median=round(float(np.median(g3[m])), 2),
                   ratio_belief_fallibility_median=round(float(np.median(g4[m] / np.maximum(g3[m], 1e-9))), 2),
                   checks_BR_session1=round(float(br[m, 0].mean()), 3), checks_BR_session3=round(float(br[m, 2].mean()), 3))
        results['kappa'].append(row)
        print(f"    kappa {lo}-{round(hi)} (n={row['n']}): belief gain median {row['belief_median']:.1f}, fallibility gain median {row['fallibility_median']:.1f}, "
              f"belief gain as a share of the fallibility gain {row['ratio_belief_fallibility_median']:.2f}; checks with BR, session 1 {row['checks_BR_session1']:.2f}, "
              f"session 3 {row['checks_BR_session3']:.2f}")
    # an extra early check can lower later strength
    ec = extra_early_check(P)
    results['extra_early_check'] = {}
    for name in ('later_checked', 'later_unchecked'):
        diff = np.array([r[name][0] - r[name][1] for r in ec])
        k = int(np.argmin(diff))
        ex = dict(params={key: round(float(P[k][key]), 3) for key in ('eps', 'cdec', 'adec', 'psi', 'beta0')},
                  strength_with_check=round(ec[k][name][0], 3), strength_without=round(ec[k][name][1], 3))
        results['extra_early_check'][name] = dict(share_lower=round(float(np.mean(diff < 0)), 4),
                                                  median_change=round(float(np.median(diff)), 4), smallest_change=ex)
        print(f"  an extra check on the first practice claim of a rule, {name.replace('_', ' ')}: lowers the rule's strength"
              f" at 90 days in {np.mean(diff < 0) * 100:.1f}% of parameter sets; smallest change {ex}")
    inside, outside = grid_extra_check()
    results['extra_check_grid'] = dict(inside_ranges=inside, outside_example=outside)
    print(f"  grid over the simulated ranges and wider schedules: {inside}")
    print(f"  example outside the ranges: {outside}")
    json.dump(results, open(os.path.join(HERE, 'sensitivity_results.json'), 'w'), indent=1)


if __name__ == '__main__':
    main()

